Using RngStreams for Parallel Random Number Generation in C++ and R

The RngStreams software package provides one viable solution to the problem of creating separate random number streams for simulations in parallel processing environments. Techniques are presented for effectively using RngStreams with C++ programs that are parallelized via OpenMP or MPI. Ways to access the backbone generator from RngStreams in R through the parallel and rstream packages are also described. The ideas in the paper are illustrated with both a simple running example and a Monte Carlo integration application.

==> anc/LTM_parallel.R <==
# Using RngStreams for Parallel Random Number Generation in C++ and R
# Computational Statistics Andrew Karl, Randy Eubank, Jelena Milovanovic, Mark
# Reiser, Dennis Young 
#akarl@asu.edu 
#R Libraries are loaded within functions to be clear
#about which functions require which packages.
#The functions in this program are described in the paper.

#data features all possible response patterns
patn <- expand.grid(rep(list(0:1), 5))
#this step ensures that the coefficient matrix matches
#the one used by the C++ programs
patn <- patn[ ,5:1]
# coefficients alpha_i and beta. Slope (beta) is last element
coefVec <- as.vector(c(-1.868265, -0.7910062, -1.46098, 
                       -0.521506, -1.992975, 1.011268), 
                     mode = "double")
# simulation parameters
nSim <- 1e+05
nP <- 4
DriverLTMmclapply <- function(patn, coefVec, nSim, nP) {
  library(parallel)
  library(rstream)
  rngList <- c(new("rstream.mrg32k3a", 
                   seed = c(1806547166, 3311292359, 643431772, 
                            1162448557, 3335719306, 4161054083),
                            force.seed = TRUE), 
               replicate(nP - 1, new("rstream.mrg32k3a")))
  result <- mclapply(rngList, ProbFuncmclapply, nSim, nP, 
                     coefVec, patn, mc.cores=nP)
  # now average across processes
  prob <- vector(mode = "double", length = nrow(patn))
  for (i in 1:nP) {
    prob <- prob + result[[i]]
  }
  prob/nP
}
DriverLTMparLapply <- function(patn, coefVec, nSim, nP) {
  library(parallel)
  cl <- makeCluster(nP)
  clusterSetRNGStream(cl, 123)
  clusterExport(cl, c("patn", "coefVec", "nSim", "nP"))
  clusterExport(cl, c("ProbMatFunc", "PFunc", "VecPFunc", 
                      "ProbFuncparLapply"))
  result <- parLapply(cl, seq_len(nP), 
                      function(...) ProbFuncparLapply(nSim, 
                                          nP, coefVec, patn))
  stopCluster(cl)
  # now average across threads
  prob <- vector(mode = "double", length = nrow(patn))
  for (i in 1:nP) {
    prob <- prob + result[[i]]
  }
  prob/nP
}
ProbMatFunc <- function(z, coefVec, patn) {
  novars <- ncol(patn)
  probTemp <- vector(mode = "double", length = novars)
  probMat <- matrix(0, nrow(patn), novars)
  # compute the logistic probabilities
  for (i in 1:novars) {
    probTemp[i] <- 1/(1 + exp(-(-coefVec[i] + 
                                coefVec[length(coefVec)] * z)))
    #assign probabilities to each pattern for each variable
    probMat[ ,i] <- ifelse(patn[ ,i] == 0, (1 - probTemp[i]), 
                           probTemp[i])
  }  
  probMat
}
PFunc <- function(z, coefVec, patn) {
  ncells <- nrow(patn)
  probMat <- ProbMatFunc(z, coefVec, patn)
  p <- matrix(0, ncells, 1)
  # multiply the probabilities across variables
  p <- as.matrix(dnorm(z) * apply(probMat, 1, prod), ncells, 1)
  p
}
# vectorize the functions above for use with apply
VecPFunc <- Vectorize(PFunc, vectorize.args = "z")
ProbFuncmclapply <- function(rngObj, nSim, nP, coefVec, patn) {
  Z <- qnorm(rstream.sample(rngObj, round(nSim/nP, 0)), 0, 2)
  prob <- colMeans(apply(VecPFunc(Z, coefVec = coefVec, 
                                  patn = patn), 
                         1, function(y) y/dnorm(Z, 0, 2)))
}
ProbFuncparLapply <- function(nSim, nP, coefVec, patn) {
  Z <- qnorm(runif(round(nSim/nP, 0)), 0, 2)
  prob <- colMeans(apply(VecPFunc(Z, coefVec = coefVec, 
                                  patn = patn), 
                         1, function(y) y/dnorm(Z, 0, 2)))
}
# The following command executes the mclapply version of the program 
DriverLTMmclapply(patn,coefVec,nSim,nP)

==> anc/R_code_from_paper.R <==
# Using RngStreams for Parallel Random Number Generation in C++ and R
# Computational Statistics Andrew Karl, Randy Eubank, Jelena Milovanovic, Mark
# Reiser, Dennis Young akarl@asu.edu
x <- NULL
for (i in 1:200) {
  set.seed(123)
  .Random.seed[3:626] <- as.integer(.Random.seed[3:626] + 
                                    (i - 1) * 100)
  zTemp <- rnorm(1000)
  x <- c(x, sqrt(1000) * mean(zTemp))
}
set.seed(123)
y <- NULL
for (i in 1:200) {
  zTemp <- rnorm(1000)
  y <- c(y, sqrt(1000) * mean(zTemp))
}
cat(shapiro.test(x)$p.value, shapiro.test(y)$p.value, "\n")
#################################### 
RNGkind("L'Ecuyer-CMRG")
set.seed(123)
cat(.Random.seed[2:7], "\n")
.Random.seed[3] + 2^{32}
runif(1)
#################################### 
library(rstream)
rngList <- c(new("rstream.mrg32k3a", seed = c(1806547166, 
                 3311292359, 643431772, 1162448557, 3335719306, 
                 4161054083), force.seed = TRUE), 
             replicate(3, new("rstream.mrg32k3a")))
sapply(rngList, rstream.sample)
#################################### 
library(parallel)
cl <- makeCluster(4)
clusterSetRNGStream(cl, 123)
parSapply(cl, rep(1, 4), runif)
stopCluster(cl)
#################################### 
library(parallel)
RNGkind("L'Ecuyer-CMRG")
set.seed(123)
unlist(mclapply(rep(1, 3), runif), mc.cores = 3)
# the above line will generate an error on Windows machines
runif(1)
#################################### 
library(rstream)
library(parallel)
rngList <- c(new("rstream.mrg32k3a", 
                 seed = c(1806547166, 3311292359, 643431772,
                          1162448557, 3335719306, 4161054083), 
                 force.seed = TRUE), 
             replicate(3, new("rstream.mrg32k3a")))
unlist(mclapply(rngList, rstream.sample, mc.cores = 4))
#################################### 

==> anc/RngStream.cpp <==
/***********************************************************************\
 *
 * File:           RngStream.cpp for multiple streams of Random Numbers
 * Language:       C++ (ISO 1998)
 * Copyright:      Pierre L'Ecuyer, University of Montreal
 * Notice:         This code can be used freely for personal, academic,
 *                 or non-commercial purposes. For commercial purposes, 
 *                 please contact P. L'Ecuyer at: lecuyer@iro.umontreal.ca
 * Date:           14 August 2001
 *
\***********************************************************************/


#include <cstdlib>
#include <iostream>
#include "RngStream.h"
using namespace std;

namespace
{
const double m1   =       4294967087.0;
const double m2   =       4294944443.0;
const double norm =       1.0 / (m1 + 1.0);
const double a12  =       1403580.0;
const double a13n =       810728.0;
const double a21  =       527612.0;
const double a23n =       1370589.0;
const double two17 =      131072.0;
const double two53 =      9007199254740992.0;
const double fact =       5.9604644775390625e-8;     /* 1 / 2^24  */

// The following are the transition matrices of the two MRG components
// (in matrix form), raised to the powers -1, 1, 2^76, and 2^127, resp.

const double InvA1[3][3] = {          // Inverse of A1p0
       { 184888585.0,   0.0,  1945170933.0 },
       {         1.0,   0.0,           0.0 },
       {         0.0,   1.0,           0.0 }
       };

const double InvA2[3][3] = {          // Inverse of A2p0
       {      0.0,  360363334.0,  4225571728.0 },
       {      1.0,          0.0,           0.0 },
       {      0.0,          1.0,           0.0 }
       };

const double A1p0[3][3] = {
       {       0.0,        1.0,       0.0 },
       {       0.0,        0.0,       1.0 },
       { -810728.0,  1403580.0,       0.0 }
       };

const double A2p0[3][3] = {
       {        0.0,        1.0,       0.0 },
       {        0.0,        0.0,       1.0 },
       { -1370589.0,        0.0,  527612.0 }
       };

const double A1p76[3][3] = {
       {      82758667.0, 1871391091.0, 4127413238.0 },
       {    3672831523.0,   69195019.0, 1871391091.0 },
       {    3672091415.0, 3528743235.0,   69195019.0 }
       };

const double A2p76[3][3] = {
       {    1511326704.0, 3759209742.0, 1610795712.0 },
       {    4292754251.0, 1511326704.0, 3889917532.0 },
       {    3859662829.0, 4292754251.0, 3708466080.0 }
       };

const double A1p127[3][3] = {
       {    2427906178.0, 3580155704.0,  949770784.0 },
       {     226153695.0, 1230515664.0, 3580155704.0 },
       {    1988835001.0,  986791581.0, 1230515664.0 }
       };

const double A2p127[3][3] = {
       {    1464411153.0,  277697599.0, 1610723613.0 },
       {      32183930.0, 1464411153.0, 1022607788.0 },
       {    2824425944.0,   32183930.0, 2093834863.0 }
       };



//-------------------------------------------------------------------------
// Return (a*s + c) MOD m; a, s, c and m must be < 2^35
//
double MultModM (double a, double s, double c, double m)
{
    double v;
    long a1;

    v = a * s + c;

    if (v >= two53 || v <= -two53) {
        a1 = static_cast<long> (a / two17);    a -= a1 * two17;
        v  = a1 * s;
        a1 = static_cast<long> (v / m);     v -= a1 * m;
        v = v * two17 + a * s + c;
    }

    a1 = static_cast<long> (v / m);
    /* in case v < 0)*/
    if ((v -= a1 * m) < 0.0) return v += m;   else return v;
}


//-------------------------------------------------------------------------
// Compute the vector v = A*s MOD m. Assume that -m < s[i] < m.
// Works also when v = s.
//
void MatVecModM (const double A[3][3], const double s[3], double v[3],
                 double m)
{
    int i;
    double x[3];               // Necessary if v = s

    for (i = 0; i < 3; ++i) {
        x[i] = MultModM (A[i][0], s[0], 0.0, m);
        x[i] = MultModM (A[i][1], s[1], x[i], m);
        x[i] = MultModM (A[i][2], s[2], x[i], m);
    }
    for (i = 0; i < 3; ++i)
        v[i] = x[i];
}


//-------------------------------------------------------------------------
// Compute the matrix C = A*B MOD m. Assume that -m < s[i] < m.
// Note: works also if A = C or B = C or A = B = C.
//
void MatMatModM (const double A[3][3], const double B[3][3],
                 double C[3][3], double m)
{
    int i, j;
    double V[3], W[3][3];

    for (i = 0; i < 3; ++i) {
        for (j = 0; j < 3; ++j)
            V[j] = B[j][i];
        MatVecModM (A, V, V, m);
        for (j = 0; j < 3; ++j)
            W[j][i] = V[j];
    }
    for (i = 0; i < 3; ++i)
        for (j = 0; j < 3; ++j)
            C[i][j] = W[i][j];
}


//-------------------------------------------------------------------------
// Compute the matrix B = (A^(2^e) Mod m);  works also if A = B. 
//
void MatTwoPowModM (const double A[3][3], double B[3][3], double m, long e)
{
   int i, j;

   /* initialize: B = A */
   if (A != B) {
      for (i = 0; i < 3; ++i)
         for (j = 0; j < 3; ++j)
            B[i][j] = A[i][j];
   }
   /* Compute B = A^(2^e) mod m */
   for (i = 0; i < e; i++)
      MatMatModM (B, B, B, m);
}


//-------------------------------------------------------------------------
// Compute the matrix B = (A^n Mod m);  works even if A = B.
//
void MatPowModM (const double A[3][3], double B[3][3], double m, long n)
{
    int i, j;
    double W[3][3];

    /* initialize: W = A; B = I */
    for (i = 0; i < 3; ++i)
        for (j = 0; j < 3; ++j) {
            W[i][j] = A[i][j];
            B[i][j] = 0.0;
        }
    for (j = 0; j < 3; ++j)
        B[j][j] = 1.0;

    /* Compute B = A^n mod m using the binary decomposition of n */
    while (n > 0) {
        if (n % 2) MatMatModM (W, B, B, m);
        MatMatModM (W, W, W, m);
        n /= 2;
    }
}


//-------------------------------------------------------------------------
// Check that the seeds are legitimate values. Returns 0 if legal seeds,
// -1 otherwise.
//
int CheckSeed (const unsigned long seed[6])
{
    int i;

    for (i = 0; i < 3; ++i) {
        if (seed[i] >= m1) {
            cerr << "****************************************\n"
                 << "ERROR: Seed[" << i << "] >= 4294967087, Seed is not set."
                 << "\n****************************************\n\n";
            return (-1);
        }
    }
    for (i = 3; i < 6; ++i) {
        if (seed[i] >= m2) {
            cerr << "*****************************************\n"
                 << "ERROR: Seed[" << i << "] >= 4294944443, Seed is not set."
                 << "\n*****************************************\n\n";
            return (-1);
        }
    }
    if (seed[0] == 0 && seed[1] == 0 && seed[2] == 0) {
         cerr << "****************************\n"
              << "ERROR: First 3 seeds = 0.\n"
              << "****************************\n\n";
         return (-1);
    }
    if (seed[3] == 0 && seed[4] == 0 && seed[5] == 0) {
         cerr << "****************************\n"
              << "ERROR: Last 3 seeds = 0.\n"
              << "****************************\n\n";
         return (-1);
    }

    return 0;
}

} // end of anonymous namespace


//-------------------------------------------------------------------------
// Generate the next random number.
//
double RngStream::U01 ()
{
    long k;
    double p1, p2, u;

    /* Component 1 */
    p1 = a12 * Cg[1] - a13n * Cg[0];
    k = static_cast<long> (p1 / m1);
    p1 -= k * m1;
    if (p1 < 0.0) p1 += m1;
    Cg[0] = Cg[1]; Cg[1] = Cg[2]; Cg[2] = p1;

    /* Component 2 */
    p2 = a21 * Cg[5] - a23n * Cg[3];
    k = static_cast<long> (p2 / m2);
    p2 -= k * m2;
    if (p2 < 0.0) p2 += m2;
    Cg[3] = Cg[4]; Cg[4] = Cg[5]; Cg[5] = p2;

    /* Combination */
    u = ((p1 > p2) ? (p1 - p2) * norm : (p1 - p2 + m1) * norm);

    return (anti == false) ? u : (1 - u);
}


//-------------------------------------------------------------------------
// Generate the next random number with extended (53 bits) precision.
//
double RngStream::U01d ()
{
    double u;
    u = U01();
    if (anti) {
        // Don't forget that U01() returns 1 - u in the antithetic case
        u += (U01() - 1.0) * fact;
        return (u < 0.0) ? u + 1.0 : u;
    } else {
        u += U01() * fact;
        return (u < 1.0) ? u : (u - 1.0);
    }
}


//*************************************************************************
// Public members of the class start here


//-------------------------------------------------------------------------
// The default seed of the package; will be the seed of the first
// declared RngStream, unless SetPackageSeed is called.
//
double RngStream::nextSeed[6] =
{
   12345.0, 12345.0, 12345.0, 12345.0, 12345.0, 12345.0
};


//-------------------------------------------------------------------------
// constructor
//
RngStream::RngStream (const char *s) : name (s)
{
   anti = false;
   incPrec = false;

   /* Information on a stream. The arrays {Cg, Bg, Ig} contain the current
   state of the stream, the starting state of the current SubStream, and the
   starting state of the stream. This stream generates antithetic variates
   if anti = true. It also generates numbers with extended precision (53
   bits if machine follows IEEE 754 standard) if incPrec = true. nextSeed
   will be the seed of the next declared RngStream. */

   for (int i = 0; i < 6; ++i) {
      Bg[i] = Cg[i] = Ig[i] = nextSeed[i];
   }

   MatVecModM (A1p127, nextSeed, nextSeed, m1);
   MatVecModM (A2p127, &nextSeed[3], &nextSeed[3], m2);
}


//-------------------------------------------------------------------------
// Reset Stream to beginning of Stream.
//
void RngStream::ResetStartStream ()
{
   for (int i = 0; i < 6; ++i)
      Cg[i] = Bg[i] = Ig[i];
}


//-------------------------------------------------------------------------
// Reset Stream to beginning of SubStream.
//
void RngStream::ResetStartSubstream ()
{
   for (int i = 0; i < 6; ++i)
      Cg[i] = Bg[i];
}


//-------------------------------------------------------------------------
// Reset Stream to NextSubStream.
//
void RngStream::ResetNextSubstream ()
{
   MatVecModM(A1p76, Bg, Bg, m1);
   MatVecModM(A2p76, &Bg[3], &Bg[3], m2);
   for (int i = 0; i < 6; ++i)
       Cg[i] = Bg[i];
}


//-------------------------------------------------------------------------
bool RngStream::SetPackageSeed (const unsigned long seed[6])
{
   if (CheckSeed (seed))
      return false;                   // FAILURE     
   for (int i = 0; i < 6; ++i)
      nextSeed[i] = seed[i];
   return true;                       // SUCCESS
}


//-------------------------------------------------------------------------
bool RngStream::SetSeed (const unsigned long seed[6])
{
   if (CheckSeed (seed))
      return false;                   // FAILURE     
   for (int i = 0; i < 6; ++i)
      Cg[i] = Bg[i] = Ig[i] = seed[i];
   return true;                       // SUCCESS
}


//-------------------------------------------------------------------------
// if e > 0, let n = 2^e + c;
// if e < 0, let n = -2^(-e) + c;
// if e = 0, let n = c.
// Jump n steps forward if n > 0, backwards if n < 0.
//
void RngStream::AdvanceState (long e, long c)
{
    double B1[3][3], C1[3][3], B2[3][3], C2[3][3];

    if (e > 0) {
        MatTwoPowModM (A1p0, B1, m1, e);
        MatTwoPowModM (A2p0, B2, m2, e);
    } else if (e < 0) {
        MatTwoPowModM (InvA1, B1, m1, -e);
        MatTwoPowModM (InvA2, B2, m2, -e);
    }

    if (c >= 0) {
        MatPowModM (A1p0, C1, m1, c);
        MatPowModM (A2p0, C2, m2, c);
    } else {
        MatPowModM (InvA1, C1, m1, -c);
        MatPowModM (InvA2, C2, m2, -c);
    }

    if (e) {
        MatMatModM (B1, C1, C1, m1);
        MatMatModM (B2, C2, C2, m2);
    }

    MatVecModM (C1, Cg, Cg, m1);
    MatVecModM (C2, &Cg[3], &Cg[3], m2);
}


//-------------------------------------------------------------------------
void RngStream::GetState (unsigned long seed[6]) const
{
   for (int i = 0; i < 6; ++i)
      seed[i] = static_cast<unsigned long> (Cg[i]);
}


//-------------------------------------------------------------------------
void RngStream::WriteState () const
{
    cout << "The current state of the Rngstream";
    if (name.size() > 0)
        cout << " " << name;
    cout << ":\n   Cg = { ";

    for (int i = 0; i < 5; i++) {
        cout << static_cast<unsigned long> (Cg [i]) << ", ";
    }
    cout << static_cast<unsigned long> (Cg [5]) << " }\n\n";
}


//-------------------------------------------------------------------------
void RngStream::WriteStateFull () const
{
    int i;

    cout << "The RngStream";
    if (name.size() > 0)
        cout << " " << name;
    cout << ":\n   anti = " << (anti ? "true" : "false") << "\n";
    cout << "   incPrec = " << (incPrec ? "true" : "false") << "\n";

    cout << "   Ig = { ";
    for (i = 0; i < 5; i++) {
        cout << static_cast<unsigned long> (Ig [i]) << ", ";
    }
    cout << static_cast<unsigned long> (Ig [5]) << " }\n";

    cout << "   Bg = { ";
    for (i = 0; i < 5; i++) {
        cout << static_cast<unsigned long> (Bg [i]) << ", ";
    }
    cout << static_cast<unsigned long> (Bg [5]) << " }\n";

    cout << "   Cg = { ";
    for (i = 0; i < 5; i++) {
        cout << static_cast<unsigned long> (Cg [i]) << ", ";
    }
    cout << static_cast<unsigned long> (Cg [5]) << " }\n\n";
}


//-------------------------------------------------------------------------
void RngStream::IncreasedPrecis (bool incp)
{
   incPrec = incp;
}


//-------------------------------------------------------------------------
void RngStream::SetAntithetic (bool a)
{
   anti = a;
}


//-------------------------------------------------------------------------
// Generate the next random number.
//
double RngStream::RandU01 ()
{
   if (incPrec)
      return U01d();
   else
      return U01();
}


//-------------------------------------------------------------------------
// Generate the next random integer.
//
int RngStream::RandInt (int low, int high)
{
    return low + static_cast<int> ((high - low + 1.0) * RandU01 ());
}



==> anc/RngStream.h <==
 
#ifndef RNGSTREAM_H
#define RNGSTREAM_H
 
#include <string>

class RngStream
{
public:

RngStream (const char *name = "");


static bool SetPackageSeed (const unsigned long seed[6]);


void ResetStartStream ();


void ResetStartSubstream ();


void ResetNextSubstream ();


void SetAntithetic (bool a);


void IncreasedPrecis (bool incp);


bool SetSeed (const unsigned long seed[6]);


void AdvanceState (long e, long c);


void GetState (unsigned long seed[6]) const;


void WriteState () const;


void WriteStateFull () const;


double RandU01 ();


int RandInt (int i, int j);

private:

double Cg[6], Bg[6], Ig[6];


bool anti, incPrec;


std::string name;


static double nextSeed[6];


double U01 ();


double U01d ();


};
 
#endif
 


==> anc/RngStreamSupp.cpp <==
//RngStreamSupp.cpp
//supplement to RngStream thta allows for manual advancement of the generator's seeds

#include "RngStreamSupp.h"
using namespace std;

//anonymous namespace that contains the necessary code from RngStream.cpp
namespace
{
const double m1   =       4294967087.0;
const double m2   =       4294944443.0;
const double two17 =      131072.0;
const double two53 =      9007199254740992.0;

const double A1p127[3][3] = {
       {    2427906178.0, 3580155704.0,  949770784.0 },
       {     226153695.0, 1230515664.0, 3580155704.0 },
       {    1988835001.0,  986791581.0, 1230515664.0 }
       };

const double A2p127[3][3] = {
       {    1464411153.0,  277697599.0, 1610723613.0 },
       {      32183930.0, 1464411153.0, 1022607788.0 },
       {    2824425944.0,   32183930.0, 2093834863.0 }
       };



//-------------------------------------------------------------------------
double MultModM (double a, double s, double c, double m)
{
    double v;
    long a1;

    v = a * s + c;

    if (v >= two53 || v <= -two53) {
        a1 = static_cast<long> (a / two17);    a -= a1 * two17;
        v  = a1 * s;
        a1 = static_cast<long> (v / m);     v -= a1 * m;
        v = v * two17 + a * s + c;
    }

    a1 = static_cast<long> (v / m);
    /* in case v < 0)*/
    if ((v -= a1 * m) < 0.0) return v += m;   else return v;
}


//-------------------------------------------------------------------------
void MatVecModM (const double A[3][3], const double s[3], double v[3],
                 double m)
{
    int i;
    double x[3];               // Necessary if v = s

    for (i = 0; i < 3; ++i) {
        x[i] = MultModM (A[i][0], s[0], 0.0, m);
        x[i] = MultModM (A[i][1], s[1], x[i], m);
        x[i] = MultModM (A[i][2], s[2], x[i], m);
    }
    for (i = 0; i < 3; ++i)
        v[i] = x[i];
}

}

//-------------------------------------------------------------------------
// Generate the seed for the next stream
//
void RngStreamSupp::AdvanceSeed (unsigned long seedIn[6], unsigned long seedOut[6])
{
  double tempIn[6]; double tempOut[6];
  for(int i = 0; i < 6; i++)
    tempIn[i] = seedIn[i];
  MatVecModM (A1p127, tempIn, tempOut, m1);
  MatVecModM (A2p127, &tempIn[3], &tempOut[3], m2);
  for(int i = 0; i < 6; i++)
    seedOut[i] = tempOut[i];

};


==> anc/RngStreamSupp.h <==
//RngStreamSupp.h

#ifndef RNGSTREAMSUPP_H
#define RNGSTREAMSUPP_H

class RngStreamSupp{

 public:

  static void AdvanceSeed (unsigned long seedIn[6], unsigned long seedOut[6]);

};

#endif


==> anc/driverLTM_mpi.cpp <==
//driverIRT_mpi.cpp
#include <iostream>
#include <mpi.h>
#include "tnt_array1d.h"
#include "tnt_array1d_utils.h"
#include "tnt_array2d.h"
#include "tnt_array2d_utils.h"
#include "tnt_math_utils.h"
#include "funclass.h"
#include "RngStream.h"

int main(){

  MPI::Init();
  //wallclock time
  double wtime = MPI::Wtime();

  int myRank = MPI::COMM_WORLD.Get_rank();
  int nP = MPI::COMM_WORLD.Get_size();

  //data features//
  //generate all possible response patterns
  TNT::Array2D<int> patn(32, 5, 0);
  funClass::genPats(0, 31, 0, patn);
  //pointer for intercepts
  double* pAlpha = new double[5];
  //intercept values
  pAlpha[0] = -1.868265; pAlpha[1] = -0.7910062; pAlpha[2] = -1.460980;
  pAlpha[3] = -0.521506; pAlpha[4] = -1.992975;
  //slope
  double beta = 1.011268;
  
  //simulation parameters//
  int nRep = 1e5;
  int* nSim = new int[nP];
  //divide up the work to be done for each process
  int rem = nRep%nP;
  for(int i = 0; i < nP; i++){
    nSim[i] = nRep/nP;
    if(rem != 0) {
      nSim[i]++;
      rem--;
    }
  }

  //initialize RngStream array
  unsigned long seed[6] = {1806547166, 3311292359,  
			   643431772, 1162448557, 
			   3335719306, 4161054083};
  RngStream::SetPackageSeed(seed);
  RngStream RngArray[nP];

  //array for random numbers
  TNT::Array1D<double> Z(nSim[myRank], 0.);
  //funClass object
  funClass f(pAlpha, beta, patn.dim2());

  //array that will hold approximate probabilities
  TNT::Array1D<double> prob(patn.dim1(), 0.);

 //approximate the cell probabilities on each process  
  for(int i = 0;i < nSim[myRank]; i++)
    Z[i] =  2.*f.qnorm(RngArray[myRank].RandU01());
  prob = f.probFunc(Z, patn); 

  //now gather up the results on the master process
  double* temp;
  temp = new double[nP*patn.dim1()];

  double* pData_ = new double[patn.dim1()];
  for(int i = 0; i < patn.dim1(); i++)
    pData_[i] = prob[i];

  MPI::COMM_WORLD.Gather(pData_, patn.dim1(), MPI::DOUBLE, 
			 temp, patn.dim1(), MPI::DOUBLE, 0);
  if(myRank == 0){  
    std::cout << "Integration results:"<<std::endl; 
    for(int i = 0; i < prob.dim(); i++){
      for(int j = 1; j < nP; j++)
         prob[i] += temp[j*prob.dim() + i];
      prob[i] /= (double)nP;
      std::cout<<prob[i]<<std::endl;
    }
    std::cout << "time with " << nP << " processes was " << 
      MPI::Wtime() - wtime << std::endl;
  }

  delete[] pAlpha;
  delete[] nSim;
  delete[] temp;
  delete[] pData_; 
  MPI::Finalize();
  return 0;
}



==> anc/driverLTM_openmp.cpp <==
//driverLTM_openmp.cpp
#include <iostream>
#include <iomanip>
#include <omp.h>
#include "tnt_array1d.h"
#include "tnt_array1d_utils.h"
#include "tnt_array2d.h"
#include "tnt_array2d_utils.h"
#include "tnt_math_utils.h"
#include "funclass.h"
#include "RngStream.h"

int main(int argc, char** argv){
  //wallclock time
  double wtime = omp_get_wtime();

  //openMP related parameters//
  int nP = atoi(argv[1]);
  omp_set_num_threads(nP);//set number of threads                              
  int myRank;

  //data features//
  //generate all possible response patterns
  TNT::Array2D<int> patn(32, 5, 0);
  funClass::genPats(0, 31, 0, patn);
  //pointer for intercepts
  double* pAlpha = new double[5];
  //intercept values
  pAlpha[0] = -1.868265; pAlpha[1] = -0.7910062; pAlpha[2] = -1.460980;
  pAlpha[3] = -0.521506; pAlpha[4] = -1.992975;
  //slope
  double beta = 1.011268;

  //simulation parameters//
  int nRep = 1e5;
  int* nSim = new int[nP];
  //divide up the work to be done for each thread
  int rem = nRep%nP;
  for(int i = 0; i < nP; i++){
    nSim[i] = nRep/nP;
    if(rem != 0) {
      nSim[i]++;
      rem--;
    }
  }

  //initialize RngStream array
  unsigned long seed[6] = {1806547166, 3311292359,  
			  643431772, 1162448557, 
			  3335719306, 4161054083};
  RngStream::SetPackageSeed(seed);
  RngStream RngArray[nP];

  //pointer to Array1D objects that will hold output from each process
  TNT::Array1D<double>* tempVec = new TNT::Array1D<double>[nP];

  //pointer for random numbers and funClass object
  double* pZ;
  funClass* pf;
  //initialize array for cell probabilities
  TNT::Array1D<double> prob(patn.dim1(), 0.);

 //approximate the cell probabilities  
#pragma omp parallel private(myRank, pZ, pf)
  {
    myRank = omp_get_thread_num();
    pZ = new double[nSim[myRank]];
    pf = new funClass(pAlpha, beta, patn.dim2());
    for(int i = 0;i < nSim[myRank]; i++)
      pZ[i] =  2.*pf->qnorm(RngArray[myRank].RandU01());
    tempVec[myRank] 
      = pf->probFunc(TNT::Array1D<double>(nSim[myRank], 
					  pZ), patn); 
    delete[] pZ;
    delete pf;
  }

  for(int i = 0; i < nP; i++){
    prob += tempVec[i];
  }
  std::cout << "Integration results:"<<std::endl; 
  std::cout << std::fixed;
  for(int i = 0; i < patn.dim1(); i++){
    prob[i] /= (double)nP;
    std::cout<<std::setprecision(9)<<prob[i]<<std::endl;
  }

  std::cout <<"time with " << nP 
    << " processes was " << omp_get_wtime() - wtime 
    << std::endl;
  delete[] pAlpha;
  delete[] nSim;  
  delete[] tempVec;
  return 0;
}



==> anc/funclass.cpp <==
//funclass.cpp
#include <cmath>
#include "tnt_array1d.h"
#include "tnt_array1d_utils.h"
#include "tnt_array2d.h"
#include "tnt_array2d_utils.h"
#include "tnt_math_utils.h"
#include "funclass.h"

//anonymous namespace for constants
namespace{
  // Coefficients in rational approximations
  static const double a[6] = {-3.969683028665376e+01,  2.209460984245205e+02,
		       -2.759285104469687e+02,  1.383577518672690e+02,
		       -3.066479806614716e+01,  2.506628277459239e+00};

  static const double b[5] = {-5.447609879822406e+01,  1.615858368580409e+02,
		       -1.556989798598866e+02,  6.680131188771972e+01,
		       -1.328068155288572e+01};
  
  static const double c[6] = {-7.784894002430293e-03, -3.223964580411365e-01,
		       -2.400758277161838e+00, -2.549732539343734e+00,
		       4.374664141464968e+00,  2.938163982698783e+00};

  static const double d[5] = {7.784695709041462e-03, 3.224671290700398e-01,
		       2.445134137142996e+00,  3.754408661907416e+00};

  // Define break-points.
  static const double ulow  = 0.02425;
  static const double uhigh = 1 - ulow;

  static const double pi = 2.*acos(0.);
}

funClass::funClass(const double* pa, double b, int dim){
  beta = b;
  pAlpha = new double[dim];
  for(int i = 0; i < dim; i++){
    pAlpha[i] = pa[i];
  }
}

TNT::Array2D<double> 
funClass::probMatFunc(double z, const TNT::Array2D<int>& patn){
  //temporary storage array
  TNT::Array1D<double> temp(patn.dim2(), 0.);
  //calculate the chance of a success for each variable at this deviate value
  for(int j = 0; j < patn.dim2(); j++){
    temp[j] = 1./(1. + exp(-(-pAlpha[j] + beta*z)));
  }
  
  //evaluate the probability for each variable on every pattern at this deviate value
  TNT::Array2D<double> probMat(patn.dim1(), patn.dim2(), 0.);
  for(int j = 0; j < patn.dim2(); j++){
    for(int i = 0; i < patn.dim1(); i++){
      if(patn[i][j] == 0) probMat[i][j] = 1. - temp[j];
      if(patn[i][j] == 1) probMat[i][j] = temp[j];
    }
  }
  return probMat;  
}

TNT::Array1D<double> 
funClass::probFunc(const TNT::Array1D<double>& Z, 
		   const TNT::Array2D<int>& patn){
  //pattern probability array used in intermediate calculations
  TNT::Array2D<double>  probMat(patn.dim1(), patn.dim2(), 0.);
  //work array
  TNT::Array1D<double> temp(patn.dim1(), 0.);
  //array that will hold the cell probabilities
  TNT::Array1D<double> prob(patn.dim1(), 0.);

  //sum across normal deviates
  for(int k = 0; k < Z.dim(); k++){
    probMat = probMatFunc(Z[k], patn); 
      
    //multiply to get the probability for each pattern
    for(int i = 0; i < patn.dim1(); i++){
      temp[i] = 1.;
      for(int j = 0; j < patn.dim2(); j++)
	temp[i] *= probMat[i][j];
      temp[i] *= 2.*pnorm(Z[k])
	/(pnorm(Z[k]/2.)*(double) Z.dim());
    }
    prob += temp;
  }
  return prob;
}

//utility functions
//C++ translation of Java code by Peter John Acklam 
//(http://home.online.no/~pjacklam) for inverse normal cdf
double funClass::qnorm(double u){
  // Rational approximation for lower region:
  if (u < ulow) {
    double q = sqrt(-2*log(u));
    return (((((c[0]*q + c[1])*q + c[2])*q + c[3])*q + c[4])*q + c[5]) /
      ((((d[0]*q + d[1])*q + d[2])*q + d[3])*q + 1);
  }
  
  // Rational approximation for upper region:
  if (uhigh < u) {
    double q = sqrt(-2*log(1 - u));
    return -(((((c[0]*q + c[1])*q + c[2])*q + c[3])*q + c[4])*q + c[5]) /
      ((((d[0]*q + d[1])*q + d[2])*q + d[3])*q + 1);
  }
  
  // Rational approximation for central region:
  double q = u - 0.5;
  double r = q*q;
  return (((((a[0]*r + a[1])*r + a[2])*r + a[3])*r + a[4])*r + a[5])*q /
    (((((b[0]*r + b[1])*r + b[2])*r + b[3])*r + b[4])*r + 1);
}

//standard normal density
double funClass::pnorm(double x){
  return exp(-x*x/2.)/sqrt(2*pi);
}

void funClass::genPats(int nrowLow, int nrowUp, int ncol, TNT::Array2D<int>& patn){
  int nrows = nrowUp - nrowLow + 1;
  int nrow2 = nrows/2;
  if(ncol < patn.dim2()){
    for(int i = nrowLow; i < nrowLow + nrow2; i++)
      patn[i][ncol] = 0;
    for(int i = nrowLow + nrow2; i <= nrowUp; i++)
      patn[i][ncol] = 1;
    genPats(nrowLow, nrowLow + nrow2 - 1, ncol + 1, patn);
    genPats(nrowLow + nrow2, nrowUp, ncol + 1, patn);
  }
}


==> anc/funclass.h <==
//funclass.h
#ifndef FUNCLASS_H
#define FUNCLASS_H

namespace TNT{
  template <class T> class Array1D;
  template <class T> class Array2D;
}

#include <iostream>

class funClass{
  double* pAlpha; 
  double beta;

  TNT::Array2D<double> probMatFunc(double z, const TNT::Array2D<int>& patn);
 
 public:
  
  funClass(const double* pa, double b, int dim);
  ~funClass(){
    delete[] pAlpha;
  }

  static double qnorm(double u);
  static double pnorm(double x);
  static void genPats(int nrowLow, int nrowUp, int ncol, TNT::Array2D<int>& patn);

  TNT::Array1D<double> probFunc(const TNT::Array1D<double>& Z, const TNT::Array2D<int>& patn);
};
#endif


==> anc/ranMPI.cpp <==
//ranMPI.cpp
//Using RngStreams for Parallel Random Number Generation in C++ and R
//Computational Statistics
//Andrew Karl, Randy Eubank, Jelena Milovanovic, Mark Reiser, Dennis Young
//akarl@asu.edu
#include <iostream>
#include "mpi.h"
#include "RngStream.h"
#include "RngStreamSupp.h"

int main(){
  unsigned long seed[6] ={1806547166, 3311292359,  
			  643431772, 1162448557, 
			  3335719306, 4161054083};
  MPI::Init();//start MPI
  int myRank = MPI::COMM_WORLD.Get_rank();//get process rank
  int nP = MPI::COMM_WORLD.Get_size();//get number of processes
  if(myRank == 0){
    //generate deviate for master process
    RngStream::SetPackageSeed(seed);
    RngStream Rng;
    double U = Rng.RandU01();
    //now send seeds to the other processes
    unsigned long tempSeed[6];
    for(int i = 1; i < nP; i++){
      RngStreamSupp::AdvanceSeed(seed, tempSeed);
      MPI::COMM_WORLD.Send(tempSeed, 6, MPI::UNSIGNED_LONG, 
			   i, 0);
      for(int j = 0; j < 6; j++)
        seed[j] = tempSeed[j];
    }
    std::cout << U << " ";
    //collect the other random deviates
    for(int i = 1; i < nP; i++){
      MPI::COMM_WORLD.Recv(&U, 1, MPI::DOUBLE, i, 0);
      std::cout << U << " ";
    }      
    std::cout << std::endl;
 }     
  else{
    unsigned long mySeed[6];
    //receive your seed if you are not the master process
    MPI::COMM_WORLD.Recv(mySeed, 6, MPI::UNSIGNED_LONG, 0, 0);
    RngStream::SetPackageSeed(mySeed);
    RngStream Rng;
    double U = Rng.RandU01();
    //send deviate to master process
    MPI::COMM_WORLD.Send(&U, 1, MPI::DOUBLE, 0, 0);
  }
  MPI::Finalize();//end MPI
  return 0;
}


==> anc/ranOpenMP.cpp <==
//ranOpenMP.cpp
//Using RngStreams for Parallel Random Number Generation in C++ and R
//Computational Statistics
//Andrew Karl, Randy Eubank, Jelena Milovanovic, Mark Reiser, Dennis Young
//akarl@asu.edu
#include <omp.h>
#include "RngStream.h"
#include <iostream>

int main(){
 
  int nP = omp_get_num_procs();
  omp_set_num_threads(nP);//set number of threads                              

  unsigned long seed[6] ={1806547166, 3311292359,  
			  643431772, 1162448557, 
			  3335719306, 4161054083};
  RngStream::SetPackageSeed (seed);
  RngStream RngArray[nP];//array of RngStream objects

  int myRank;
#pragma omp parallel private(myRank)
  {
    myRank = omp_get_thread_num();
#pragma omp critical
    {
      std::cout << RngArray[myRank].RandU01() << " "; 
    }
  }
  std::cout << std::endl;
  return 0;
}


==> anc/readme.txt <==
*Using RngStreams for Parallel Random Number Generation in C++ and R
*Computational Statistics
*Andrew Karl, Randy Eubank, Jelena Milovanovic, Mark Reiser, Dennis Young
*akarl@asu.edu

The file LTM_parallel.r contains all of the relevant R code for the LTM application.

R_code_from_paper.r contains the in-text R code from Sections 1-5.

driverLTM_openmp.cpp contains the OpenMP C++ example code, while driverTM_mpi.cpp contains the MPI code. The other C++ header and code files are used by these two programs, as described in the text.

==> anc/tnt_array1d.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/



#ifndef TNT_ARRAY1D_H
#define TNT_ARRAY1D_H

//#include <cstdlib>
#include <iostream>

#ifdef TNT_BOUNDS_CHECK
#include <assert.h>
#endif


#include "tnt_i_refvec.h"

namespace TNT
{

template <class T>
class Array1D 
{

  private:

	  /* ... */
    i_refvec<T> v_;
    int n_;
    T* data_;				/* this normally points to v_.begin(), but
                             * could also point to a portion (subvector)
							 * of v_.
                            */

    void copy_(T* p, const T*  q, int len) const;
    void set_(T* begin,  T* end, const T& val);
 

  public:

    typedef         T   value_type;


	         Array1D();
	explicit Array1D(int n);
	         Array1D(int n, const T &a);
	         Array1D(int n,  T *a);
    inline   Array1D(const Array1D &A);
	inline   operator T*();
	inline   operator const T*();
	inline   Array1D & operator=(const T &a);
	inline   Array1D & operator=(const Array1D &A);
	inline   Array1D & ref(const Array1D &A);
	         Array1D copy() const;
		     Array1D & inject(const Array1D & A);
	inline   T& operator[](int i);
	inline   const T& operator[](int i) const;
	inline 	 int dim1() const;
	inline   int dim() const;
              ~Array1D();


	/* ... extended interface ... */

	inline int ref_count() const;
	inline Array1D<T> subarray(int i0, int i1);
};

template <class T>
Array1D<T>::Array1D() : v_(), n_(0), data_(0) {}

template <class T>
Array1D<T>::Array1D(const Array1D<T> &A) : v_(A.v_),  n_(A.n_), 
		data_(A.data_)
{
#ifdef TNT_DEBUG
	std::cout << "Created Array1D(const Array1D<T> &A) \n";
#endif

}


template <class T>
Array1D<T>::Array1D(int n) : v_(n), n_(n), data_(v_.begin())
{
#ifdef TNT_DEBUG
	std::cout << "Created Array1D(int n) \n";
#endif
}

template <class T>
Array1D<T>::Array1D(int n, const T &val) : v_(n), n_(n), data_(v_.begin()) 
{
#ifdef TNT_DEBUG
	std::cout << "Created Array1D(int n, const T& val) \n";
#endif
	set_(data_, data_+ n, val);

}

template <class T>
Array1D<T>::Array1D(int n, T *a) : v_(a), n_(n) , data_(v_.begin())
{
#ifdef TNT_DEBUG
	std::cout << "Created Array1D(int n, T* a) \n";
#endif
}

template <class T>
inline Array1D<T>::operator T*()
{
	return &(v_[0]);
}


template <class T>
inline Array1D<T>::operator const T*()
{
	return &(v_[0]);
}



template <class T>
inline T& Array1D<T>::operator[](int i) 
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i>= 0);
	assert(i < n_);
#endif
	return data_[i]; 
}

template <class T>
inline const T& Array1D<T>::operator[](int i) const 
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i>= 0);
	assert(i < n_);
#endif
	return data_[i]; 
}


	

template <class T>
Array1D<T> & Array1D<T>::operator=(const T &a)
{
	set_(data_, data_+n_, a);
	return *this;
}

template <class T>
Array1D<T> Array1D<T>::copy() const
{
	Array1D A( n_);
	copy_(A.data_, data_, n_);

	return A;
}


template <class T>
Array1D<T> & Array1D<T>::inject(const Array1D &A)
{
	if (A.n_ == n_)
		copy_(data_, A.data_, n_);

	return *this;
}





template <class T>
Array1D<T> & Array1D<T>::ref(const Array1D<T> &A)
{
	if (this != &A)
	{
		v_ = A.v_;		/* operator= handles the reference counting. */
		n_ = A.n_;
		data_ = A.data_; 
		
	}
	return *this;
}

template <class T>
Array1D<T> & Array1D<T>::operator=(const Array1D<T> &A)
{
	return ref(A);
}

template <class T>
inline int Array1D<T>::dim1() const { return n_; }

template <class T>
inline int Array1D<T>::dim() const { return n_; }

template <class T>
Array1D<T>::~Array1D() {}


/* ............................ exented interface ......................*/

template <class T>
inline int Array1D<T>::ref_count() const
{
	return v_.ref_count();
}

template <class T>
inline Array1D<T> Array1D<T>::subarray(int i0, int i1)
{
	if ((i0 > 0) && (i1 < n_) || (i0 <= i1))
	{
		Array1D<T> X(*this);  /* create a new instance of this array. */
		X.n_ = i1-i0+1;
		X.data_ += i0;

		return X;
	}
	else
	{
		return Array1D<T>();
	}
}


/* private internal functions */


template <class T>
void Array1D<T>::set_(T* begin, T* end, const T& a)
{
	for (T* p=begin; p<end; p++)
		*p = a;

}

template <class T>
void Array1D<T>::copy_(T* p, const T* q, int len) const
{
	T *end = p + len;
	while (p<end )
		*p++ = *q++;

}


} /* namespace TNT */

#endif
/* TNT_ARRAY1D_H */



==> anc/tnt_array1d_utils.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/

#ifndef TNT_ARRAY1D_UTILS_H
#define TNT_ARRAY1D_UTILS_H

#include <cstdlib>
#include <cassert>

namespace TNT
{


template <class T>
std::ostream& operator<<(std::ostream &s, const Array1D<T> &A)
{
    int N=A.dim1();

#ifdef TNT_DEBUG
	s << "addr: " << (void *) &A[0] << "\n";
#endif
    s << N << "\n";
    for (int j=0; j<N; j++)
    {
       s << A[j] << "\n";
    }
    s << "\n";

    return s;
}

template <class T>
std::istream& operator>>(std::istream &s, Array1D<T> &A)
{
	int N;
	s >> N;

	Array1D<T> B(N);
	for (int i=0; i<N; i++)
		s >> B[i];
	A = B;
	return s;
}



template <class T>
Array1D<T> operator+(const Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() != n )
		return Array1D<T>();

	else
	{
		Array1D<T> C(n);

		for (int i=0; i<n; i++)
		{
			C[i] = A[i] + B[i];
		}
		return C;
	}
}



template <class T>
Array1D<T> operator-(const Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() != n )
		return Array1D<T>();

	else
	{
		Array1D<T> C(n);

		for (int i=0; i<n; i++)
		{
			C[i] = A[i] - B[i];
		}
		return C;
	}
}


template <class T>
Array1D<T> operator*(const Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() != n )
		return Array1D<T>();

	else
	{
		Array1D<T> C(n);

		for (int i=0; i<n; i++)
		{
			C[i] = A[i] * B[i];
		}
		return C;
	}
}


template <class T>
Array1D<T> operator/(const Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() != n )
		return Array1D<T>();

	else
	{
		Array1D<T> C(n);

		for (int i=0; i<n; i++)
		{
			C[i] = A[i] / B[i];
		}
		return C;
	}
}









template <class T>
Array1D<T>&  operator+=(Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() == n)
	{
		for (int i=0; i<n; i++)
		{
				A[i] += B[i];
		}
	}
	return A;
}




template <class T>
Array1D<T>&  operator-=(Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() == n)
	{
		for (int i=0; i<n; i++)
		{
				A[i] -= B[i];
		}
	}
	return A;
}



template <class T>
Array1D<T>&  operator*=(Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() == n)
	{
		for (int i=0; i<n; i++)
		{
				A[i] *= B[i];
		}
	}
	return A;
}




template <class T>
Array1D<T>&  operator/=(Array1D<T> &A, const Array1D<T> &B)
{
	int n = A.dim1();

	if (B.dim1() == n)
	{
		for (int i=0; i<n; i++)
		{
				A[i] /= B[i];
		}
	}
	return A;
}






} // namespace TNT

#endif


==> anc/tnt_array2d.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/



#ifndef TNT_ARRAY2D_H
#define TNT_ARRAY2D_H

#include <cstdlib>
#include <iostream>
#ifdef TNT_BOUNDS_CHECK
#include <assert.h>
#endif

#include "tnt_array1d.h"

namespace TNT
{

template <class T>
class Array2D 
{


  private:



  	Array1D<T> data_;
	Array1D<T*> v_;
	int m_;
    int n_;

  public:

    typedef         T   value_type;
	       Array2D();
	       Array2D(int m, int n);
	       Array2D(int m, int n,  T *a);
	       Array2D(int m, int n, const T &a);
    inline Array2D(const Array2D &A);
	inline operator T**();
	inline operator const T**();
	inline Array2D & operator=(const T &a);
	inline Array2D & operator=(const Array2D &A);
	inline Array2D & ref(const Array2D &A);
	       Array2D copy() const;
		   Array2D & inject(const Array2D & A);
	inline T* operator[](int i);
	inline const T* operator[](int i) const;
	inline int dim1() const;
	inline int dim2() const;
     ~Array2D();

	/* extended interface (not part of the standard) */


	inline int ref_count();
	inline int ref_count_data();
	inline int ref_count_dim1();
	Array2D subarray(int i0, int i1, int j0, int j1);

};


template <class T>
Array2D<T>::Array2D() : data_(), v_(), m_(0), n_(0) {} 

template <class T>
Array2D<T>::Array2D(const Array2D<T> &A) : data_(A.data_), v_(A.v_), 
	m_(A.m_), n_(A.n_) {}




template <class T>
Array2D<T>::Array2D(int m, int n) : data_(m*n), v_(m), m_(m), n_(n)
{
	if (m>0 && n>0)
	{
		T* p = &(data_[0]);
		for (int i=0; i<m; i++)
		{
			v_[i] = p;
			p += n;
		}
	}
}



template <class T>
Array2D<T>::Array2D(int m, int n, const T &val) : data_(m*n), v_(m), 
													m_(m), n_(n) 
{
  if (m>0 && n>0)
  {
	data_ = val;
	T* p  = &(data_[0]);
	for (int i=0; i<m; i++)
	{
			v_[i] = p;
			p += n;
	}
  }
}

template <class T>
Array2D<T>::Array2D(int m, int n, T *a) : data_(m*n, a), v_(m), m_(m), n_(n)
{
  if (m>0 && n>0)
  {
	T* p = &(data_[0]);
	
	for (int i=0; i<m; i++)
	{
			v_[i] = p;
			p += n;
	}
  }
}


template <class T>
inline T* Array2D<T>::operator[](int i) 
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i >= 0);
	assert(i < m_);
#endif

return v_[i]; 

}


template <class T>
inline const T* Array2D<T>::operator[](int i) const
{ 
#ifdef TNT_BOUNDS_CHECK
	assert(i >= 0);
	assert(i < m_);
#endif

return v_[i]; 

}

template <class T>
Array2D<T> & Array2D<T>::operator=(const T &a)
{
	/* non-optimzied, but will work with subarrays in future verions */

	for (int i=0; i<m_; i++)
		for (int j=0; j<n_; j++)
		v_[i][j] = a;
	return *this;
}




template <class T>
Array2D<T> Array2D<T>::copy() const
{
	Array2D A(m_, n_);

	for (int i=0; i<m_; i++)
		for (int j=0; j<n_; j++)
			A[i][j] = v_[i][j];


	return A;
}


template <class T>
Array2D<T> & Array2D<T>::inject(const Array2D &A)
{
	if (A.m_ == m_ &&  A.n_ == n_)
	{
		for (int i=0; i<m_; i++)
			for (int j=0; j<n_; j++)
				v_[i][j] = A[i][j];
	}
	return *this;
}




template <class T>
Array2D<T> & Array2D<T>::ref(const Array2D<T> &A)
{
	if (this != &A)
	{
		v_ = A.v_;
		data_ = A.data_;
		m_ = A.m_;
		n_ = A.n_;
		
	}
	return *this;
}



template <class T>
Array2D<T> & Array2D<T>::operator=(const Array2D<T> &A)
{
	return ref(A);
}

template <class T>
inline int Array2D<T>::dim1() const { return m_; }

template <class T>
inline int Array2D<T>::dim2() const { return n_; }


template <class T>
Array2D<T>::~Array2D() {}




template <class T>
inline Array2D<T>::operator T**()
{
	return &(v_[0]);
}
template <class T>
inline Array2D<T>::operator const T**()
{
	return &(v_[0]);
}

/* ............... extended interface ............... */
/**
	Create a new view to a subarray defined by the boundaries
	[i0][i0] and [i1][j1].  The size of the subarray is
	(i1-i0) by (j1-j0).  If either of these lengths are zero
	or negative, the subarray view is null.

*/
template <class T>
Array2D<T> Array2D<T>::subarray(int i0, int i1, int j0, int j1) 
{
	Array2D<T> A;
	int m = i1-i0+1;
	int n = j1-j0+1;

	/* if either length is zero or negative, this is an invalide
		subarray. return a null view.
	*/
	if (m<1 || n<1)
		return A;

	A.data_ = data_;
	A.m_ = m;
	A.n_ = n;
	A.v_ = Array1D<T*>(m);
	T* p = &(data_[0]) + i0 *  n_ + j0;
	for (int i=0; i<m; i++)
	{
		A.v_[i] = p + i*n_;

	}	
	return A;
}

template <class T>
inline int Array2D<T>::ref_count()
{
	return ref_count_data();
}



template <class T>
inline int Array2D<T>::ref_count_data()
{
	return data_.ref_count();
}

template <class T>
inline int Array2D<T>::ref_count_dim1()
{
	return v_.ref_count();
}




} /* namespace TNT */

#endif
/* TNT_ARRAY2D_H */



==> anc/tnt_array2d_utils.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/


#ifndef TNT_ARRAY2D_UTILS_H
#define TNT_ARRAY2D_UTILS_H

#include <cstdlib>
#include <cassert>

namespace TNT
{


template <class T>
std::ostream& operator<<(std::ostream &s, const Array2D<T> &A)
{
    int M=A.dim1();
    int N=A.dim2();

    s << M << " " << N << "\n";

    for (int i=0; i<M; i++)
    {
        for (int j=0; j<N; j++)
        {
            s << A[i][j] << " ";
        }
        s << "\n";
    }


    return s;
}

template <class T>
std::istream& operator>>(std::istream &s, Array2D<T> &A)
{

    int M, N;

    s >> M >> N;

	Array2D<T> B(M,N);

    for (int i=0; i<M; i++)
        for (int j=0; j<N; j++)
        {
            s >>  B[i][j];
        }

	A = B;
    return s;
}


template <class T>
Array2D<T> operator+(const Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() != m ||  B.dim2() != n )
		return Array2D<T>();

	else
	{
		Array2D<T> C(m,n);

		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				C[i][j] = A[i][j] + B[i][j];
		}
		return C;
	}
}

template <class T>
Array2D<T> operator-(const Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() != m ||  B.dim2() != n )
		return Array2D<T>();

	else
	{
		Array2D<T> C(m,n);

		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				C[i][j] = A[i][j] - B[i][j];
		}
		return C;
	}
}


template <class T>
Array2D<T> operator*(const Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() != m ||  B.dim2() != n )
		return Array2D<T>();

	else
	{
		Array2D<T> C(m,n);

		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				C[i][j] = A[i][j] * B[i][j];
		}
		return C;
	}
}




template <class T>
Array2D<T> operator/(const Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() != m ||  B.dim2() != n )
		return Array2D<T>();

	else
	{
		Array2D<T> C(m,n);

		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				C[i][j] = A[i][j] / B[i][j];
		}
		return C;
	}
}





template <class T>
Array2D<T>&  operator+=(Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() == m ||  B.dim2() == n )
	{
		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				A[i][j] += B[i][j];
		}
	}
	return A;
}



template <class T>
Array2D<T>&  operator-=(Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() == m ||  B.dim2() == n )
	{
		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				A[i][j] -= B[i][j];
		}
	}
	return A;
}



template <class T>
Array2D<T>&  operator*=(Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() == m ||  B.dim2() == n )
	{
		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				A[i][j] *= B[i][j];
		}
	}
	return A;
}





template <class T>
Array2D<T>&  operator/=(Array2D<T> &A, const Array2D<T> &B)
{
	int m = A.dim1();
	int n = A.dim2();

	if (B.dim1() == m ||  B.dim2() == n )
	{
		for (int i=0; i<m; i++)
		{
			for (int j=0; j<n; j++)
				A[i][j] /= B[i][j];
		}
	}
	return A;
}

/**
    Matrix Multiply:  compute C = A*B, where C[i][j]
    is the dot-product of row i of A and column j of B.


    @param A an (m x n) array
    @param B an (n x k) array
    @return the (m x k) array A*B, or a null array (0x0)
        if the matrices are non-conformant (i.e. the number
        of columns of A are different than the number of rows of B.)


*/
template <class T>
Array2D<T> matmult(const Array2D<T> &A, const Array2D<T> &B)
{
    if (A.dim2() != B.dim1())
        return Array2D<T>();

    int M = A.dim1();
    int N = A.dim2();
    int K = B.dim2();

    Array2D<T> C(M,K);

    for (int i=0; i<M; i++)
        for (int j=0; j<K; j++)
        {
            T sum = 0;

            for (int k=0; k<N; k++)
                sum += A[i][k] * B [k][j];

            C[i][j] = sum;
        }

    return C;

}

} // namespace TNT

#endif


==> anc/tnt_i_refvec.h <==
/*
*
* Template Numerical Toolkit (TNT)
*
* Mathematical and Computational Sciences Division
* National Institute of Technology,
* Gaithersburg, MD USA
*
*
* This software was developed at the National Institute of Standards and
* Technology (NIST) by employees of the Federal Government in the course
* of their official duties. Pursuant to title 17 Section 105 of the
* United States Code, this software is not subject to copyright protection
* and is in the public domain. NIST assumes no responsibility whatsoever for
* its use by other parties, and makes no guarantees, expressed or implied,
* about its quality, reliability, or any other characteristic.
*
*/



#ifndef TNT_I_REFVEC_H
#define TNT_I_REFVEC_H

#include <cstdlib>
#include <iostream>

#ifdef TNT_BOUNDS_CHECK
#include <assert.h>
#endif

#ifndef NULL
#define NULL 0
#endif

namespace TNT
{
/*
	Internal representation of ref-counted array.  The TNT
	arrays all use this building block.

	<p>
	If an array block is created by TNT, then every time 
	an assignment is made, the left-hand-side reference 
	is decreased by one, and the right-hand-side refernce
	count is increased by one.  If the array block was
	external to TNT, the refernce count is a NULL pointer
	regardless of how many references are made, since the 
	memory is not freed by TNT.


	
*/
template <class T>
class i_refvec
{


  private:
    T* data_;                  
    int *ref_count_;


  public:

			 i_refvec();
	explicit i_refvec(int n);
	inline	 i_refvec(T* data);
	inline	 i_refvec(const i_refvec &v);
	inline   T*		 begin();
	inline const T* begin() const;
	inline  T& operator[](int i);
	inline const T& operator[](int i) const;
	inline  i_refvec<T> & operator=(const i_refvec<T> &V);
		    void copy_(T* p, const T* q, const T* e); 
		    void set_(T* p, const T* b, const T* e); 
	inline 	int	 ref_count() const;
	inline  int is_null() const;
	inline  void destroy();
			 ~i_refvec();
			
};

template <class T>
void i_refvec<T>::copy_(T* p, const T* q, const T* e)
{
	for (T* t=p; q<e; t++, q++)
		*t= *q;
}

template <class T>
i_refvec<T>::i_refvec() : data_(NULL), ref_count_(NULL) {}

/**
	In case n is 0 or negative, it does NOT call new. 
*/
template <class T>
i_refvec<T>::i_refvec(int n) : data_(NULL), ref_count_(NULL)
{
	if (n >= 1)
	{
#ifdef TNT_DEBUG
		std::cout  << "new data storage.\n";
#endif
		data_ = new T[n];
		ref_count_ = new int;
		*ref_count_ = 1;
	}
}

template <class T>
inline	 i_refvec<T>::i_refvec(const i_refvec<T> &V): data_(V.data_),
	ref_count_(V.ref_count_)
{
	if (V.ref_count_ != NULL)
	    (*(V.ref_count_))++;
}


template <class T>
i_refvec<T>::i_refvec(T* data) : data_(data), ref_count_(NULL) {}

template <class T>
inline T* i_refvec<T>::begin()
{
	return data_;
}

template <class T>
inline const T& i_refvec<T>::operator[](int i) const
{
	return data_[i];
}

template <class T>
inline T& i_refvec<T>::operator[](int i)
{
	return data_[i];
}


template <class T>
inline const T* i_refvec<T>::begin() const
{
	return data_;
}



template <class T>
i_refvec<T> & i_refvec<T>::operator=(const i_refvec<T> &V)
{
	if (this == &V)
		return *this;


	if (ref_count_ != NULL)
	{
		(*ref_count_) --;
		if ((*ref_count_) == 0)
			destroy();
	}

	data_ = V.data_;
	ref_count_ = V.ref_count_;

	if (V.ref_count_ != NULL)
	    (*(V.ref_count_))++;

	return *this;
}

template <class T>
void i_refvec<T>::destroy()
{
	if (ref_count_ != NULL)
	{
#ifdef TNT_DEBUG
		std::cout << "destorying data... \n";
#endif
		delete ref_count_;

#ifdef TNT_DEBUG
		std::cout << "deleted ref_count_ ...\n";
#endif
		if (data_ != NULL)
			delete []data_;
#ifdef TNT_DEBUG
		std::cout << "deleted data_[] ...\n";
#endif
		data_ = NULL;
	}
}

/*
* return 1 is vector is empty, 0 otherwise
*
* if is_null() is false and ref_count() is 0, then
* 
*/
template<class T>
int i_refvec<T>::is_null() const
{
	return (data_ == NULL ? 1 : 0);
}

/*
*  returns -1 if data is external, 
*  returns 0 if a is NULL array,
*  otherwise returns the positive number of vectors sharing
*  		this data space.
*/
template <class T>
int i_refvec<T>::ref_count() const
{
	if (data_ == NULL)
		return 0;
	else
		return (ref_count_ != NULL ? *ref_count_ : -1) ; 
}

template <class T>
i_refvec<T>::~i_refvec()
{
	if (ref_count_ != NULL)
	{
		(*ref_count_)--;

		if (*ref_count_ == 0)
		destroy();
	}
}


} /* namespace TNT */





#endif
/* TNT_I_REFVEC_H */



==> anc/tnt_math_utils.h <==
#ifndef MATH_UTILS_H
#define MATH_UTILS_H

/* needed for fabs, sqrt() below */
#include <cmath>



namespace TNT
{
/**
	@returns hypotenuse of real (non-complex) scalars a and b by 
	avoiding underflow/overflow
	using (a * sqrt( 1 + (b/a) * (b/a))), rather than
	sqrt(a*a + b*b).
*/
template <class Real>
Real hypot(const Real &a, const Real &b)
{
	
	if (a== 0)
		return abs(b);
	else
	{
		Real c = b/a;
		return fabs(a) * sqrt(1 + c*c);
	}
}
} /* TNT namespace */



#endif
/* MATH_UTILS_H */

